Algebraic Multiscale Method for one--dimensional elliptic problems

In this paper we propose an idea of constructing a macro--scale matrix system given a micro--scale matrix linear system. Then the macro--scale system is solved at cheaper computing costs. The method uses the idea of the generalized multiscale finite element method based. Some numerical results are presented.

==> run1d-mod.m <==
clear; close all; clc;

%% Fine scale information
hf=10;
a=0; b=1;
nf=2^hf; % # of fine basis;

%Non-uniform mesh
x = zeros(nf+1,1);
x(1) = 0; 
for i=1:nf
    x(i+1)= x(i)+2*rand*(b-a)/nf;
end
x = x/x(nf+1);

h = zeros(nf,1);
for i=1:nf
    h(i) = x(i+1)-x(i);
end
 
% Uniform mesh
% hunif=(b-a)/nf; % length of fine mesh interval
% h=hunif.*ones(nf,1);
% x = zeros(nf+1,1);
% for i=1:nf+1
%     x(i) = (i-1)*hunif;
% end

%% Fine Stiffness matrix; Random mtx generation
S = sparse(nf+1);
rhs = sparse(nf+1,1);
ran_vec = zeros(nf,1);

%% Known coefficient Case
e=1/10;
u=@(x) 3./(2.*sqrt(2)).*(x-log(1+x)./log(2)); %Homogenized sol.
A=@(x) (1+x).*(2./3).*(1+cos(2.*pi.*x./e).^2);
mid_x = zeros(nf,1);
for i=1:nf
    mid_x(i)=(x(i)+x(i+1))/2;
end
for i=1:nf
    ran_vec(i) = A(mid_x(i))/h(i);
end
%% Random coefficient Case
for i=1:nf
    %ran_vec(i) = (2-0.5*cos(rand*pi*17.7*i)); % midpt value of coeff. mtx A;
    %ran_vec(i) = i*(2-0.5*cos(rand*pi*17.7*i));
    %ran_vec(i) = rand;
    ran_vec(i) = i*rand;
end

S(1,1) = ran_vec(1); S(1,2) = -ran_vec(1);

for i=2:nf
    S(i,i-1) = S(i-1,i);
    S(i,i) = ran_vec(i-1) + ran_vec(i);
    S(i,i+1) = -ran_vec(i);
end

S(nf+1,nf) = - ran_vec(nf); S(nf+1 ,nf+1) = ran_vec(nf);

%% Fine rhs;
for i=1:nf+1
    rhs(i) = rand; %Need to check the solvability of the problem; May not be a problem
end

%% For known coeffi. problem..
% f=@(x) -1;
% g=@(x) -x; %integral of f;
% 
% for i=2:nf
%     rhs(i) = g(mid_x(i))-g(mid_x(i-1));
% end
% rhs(1)=g(mid_x(1))-g(0);
% rhs(nf+1)=g(1)-g(mid_x(nf));

%% Fine solution;
dof=2:nf;
Sdof=S(dof,dof);
fdof=rhs(dof);

% if (det(Sdof) ==0)
%     fprintf('Determinant of fine stiffness matrix is 0 \n');
%     quit;
% end

eta=Sdof\fdof;
eta=[0;eta;0];



%% Coarse stiffness matrix
hc=1;

fprintf('%1s%9s%14s%18s%14s%20s\n','N_H','N_h', 'Rel.err.H^1', 'order_energy', 'Rel.err_L^2', 'order_l2norm');
formatSpec = '%d \t %d \t %8.4g \t %8.3g \t %8.4g \t %8.3g\n';

for iter = 1:6

nc=2^hc;  %# of coarse basis
H=1/2^hc; %length of coarse interval
M=nf/nc;  %# of fine basis in each coarse interval

int = zeros(nc,1);

for i=1:nc
    for j=1:M
        %int2(i) = int2(i) + 1./Av((i-1)*M+j);
        int(i) = int(i) - 1/S((i-1)*M+j, (i-1)*M+j+1);
    end
end


Sc = sparse(nc+1);
Sc(1,1) = 1/int(1); Sc(1,2) = -1/int(1);
for i=2:nc
    Sc(i,i-1) = Sc(i-1,i);
    Sc(i,i) = 1/int(i-1) + 1/int(i);
    Sc(i,i+1) = -1/int(i);
end
Sc(nc+1,nc) = -1/int(nc);
Sc(nc+1,nc+1) = 1/int(nc);

%% Coarse RHS; check eq (3.10);
%Consider g(x_0) = g(0) = 0; .. May cause problem

temp = sparse(nf+1);
for i=1:nf+1
    temp(i,i) = 1;
end
for i=1:nf
    temp(i+1,i) = -1;
end

int2 = temp\rhs;


%Actually.. give same result;

int2 = zeros(nf+1,1); % Corrsponding to g(x_j - 1/2);
int2(1) = rhs(1); 
for i=2:nf+1
    int2(i) = rhs(i) + int2(i-1);
end

rhscoarse = sparse(nc+1,1);

for i=2:nc
    for j=1:M
        rhscoarse(i)=rhscoarse(i)+( int2((i-2)*M+j)/S((i-2)*M+j,(i-2)*M+j+1) )/int(i-1) ...
                    - ( int2((i-1)*M+j)/S((i-1)*M+j,(i-1)*M+j+1) )/int(i);
    end
end

for j=1:M
    rhscoarse(1) = rhscoarse(1)-( int2(j)/S(j,j+1) )/int(1); % Consider g(x_1)=g(0)=0;
    rhscoarse(nc+1) = rhscoarse(nc+1)+( int2((nc-1)*M+j)/S((nc-1)*M+j,(nc-1)*M+j+1) )/int(nc);
end
rhscoarse(nc+1) = rhscoarse(nc+1) + sum(rhs); % g(1)= sum(rhs);
%% Solution using Multiscale basis;
dof=2:nc;
Scdof=Sc(dof,dof);
rhsdof=rhscoarse(dof);
etacoarse=Scdof\rhsdof; 
etacoarse=[0;etacoarse;0]; %Must be value of solution at each coarse node..

%% Constructing solution;
%Below, we exclude the staring point of each coarse mesh..
solminus = zeros(nf,1);
solplus = zeros(nf,1);
for i=1:nc
    for j=1:M
        tempsum = 0; tempsum2 = 0;
        for k=j+1:M
            %tempsum = tempsum + 1./Av((i-1)*M+k);
            tempsum = tempsum - 1/S((i-1)*M+k, (i-1)*M+k+1);
        end
        for k=1:j
            %tempsum2 = tempsum2 + 1./Av((i-1)*M+k);
            tempsum2 = tempsum2 - 1/S((i-1)*M+k, (i-1)*M+k+1);
        end
        solminus((i-1)*M+j) = tempsum/int(i); %Eq. 1.12(a) %mod from int2 -> int
        solplus((i-1)*M+j) = tempsum2/int(i); %Eq. 1.12(b)
    end
end
sol = zeros(nf,1);
for i=1:nc
    for j=1:M
        sol((i-1)*M+j) = etacoarse(i)*solminus((i-1)*M+j) + etacoarse(i+1)*solplus((i-1)*M+j);
    end
end

sol = [0;sol];

%% Error; energy norm 
%To compute energy norm; Using fact that sol. is piecewise linear;
%error_l2norm=norm(full(eta-sol)); %L2-error at fine mesh

error_l2norm=norm(full(eta-sol))/norm(full(-sol)); % Relative L2-error at fine mesh

delta_f = zeros(nf,1); delta_c = zeros(nf,1);
for i=1:nf
    delta_f(i) = ( eta(i+1)-eta(i) );
    delta_c(i) = ( sol(i+1)-sol(i) );
end


Avalue = ran_vec; %Midpt value;

%error_energy = sqrt(sum(Avalue.*abs((delta_c-delta_f)).^2));
%Relative energy norm
error_energy = sqrt(sum(Avalue.*abs((delta_c-delta_f)).^2))/sqrt(sum(Avalue.*abs((-delta_f)).^2));

% if (iter==1)
%     fprintf('nc=%d \t nf=%d \t err_energy=%f \t err_l2norm=%f \t  \n',nc,nf, error_energy, error_l2norm);
% end
    
hc = hc+1;
if (iter~=1)
    order_l2norm = log(prev_error_l2norm/error_l2norm)/log(2);
    order_energy = log(prev_error_energy/error_energy)/log(2);
    %fprintf('nc=%d \t nf=%d \t err_energy=%f \t order_energy=%f \t err_l2norm=%f \t order_l2norm=%f \t \n',nc,nf, error_energy, order_energy, error_l2norm, order_l2norm);
    fprintf(formatSpec, nc, nf,error_energy,order_energy,error_l2norm,order_l2norm);
end

if (iter<=4)
    figure(1)
    subplot(2,2,iter)
    hold on
    plot(x, eta, '-ro');
    plot(x, sol, '--x');
    title(['N^H =' num2str(nc)]);
    xlabel('x');
    ylabel('y');
    %legend('u^{h}', 'u^{H}_{ms}');
    hold off
end

ms_basis = zeros(2*M+1,1); %Multiscale basis ftn. \psi^{1}
ms_basis(1) = 0;
for i=2:M+1
    ms_basis(i) = solplus(i-1);
    ms_basis(M+i) = solminus(M+i-1);
end
tempnode=x(1:2*M+1);
figure(5)
subplot(2,3,iter)
plot(tempnode, ms_basis, '--o');
title(['N^H =' num2str(nc)]);
xlabel('x');
xlim([x(1) x(2*M+1)]);
ylabel('y');


prev_error_l2norm = error_l2norm; prev_error_energy = error_energy;
end

%% Plot the final graph; eta = fine ref. sol; sol = Multiscale sol;
%node = x;
figure(2)
hold on
plot(x, eta, '-ro');
plot(x, sol, '--x');
title(['N^H=' num2str(nc)]);
xlabel('x');
ylabel('y');
legend('u^{h}', 'u^{H}_{ms}');

hold off

%% Plot the coeffient;
figure(3)
coef = ran_vec.*h;
plot(mid_x,coef);
title('Graph of Coefficient A(x)');
xlabel('x');
ylabel('y');

%% Homogenized sol. for known coeffi. case;
% sol_hom = u(x);
% figure(4)
% hold on
% plot(x, eta, '-ro');
% plot(x, sol, '--x');
% plot(x, sol_hom, ':g*');
% %plot(x, sol, '-x');
% %title('Graph of Homogenized solution u(x)')
% xlabel('x');
% ylabel('y');
% legend('u^{h}', 'u^{H}_{ms}', 'u^{Hom}');
% hold off
